The CLIC project

The Compact Linear Collider (CLIC) is a multi-TeV high-luminosity linear e$^+$e$^-$-collider under development by the CLIC accelerator collaboration, hosted by CERN. The CLIC accelerator has been optimised for three energy stages at centre-of-mass energies 380 GeV, 1.5 TeV and 3 TeV. CLIC uses a novel two-beam acceleration technique, with normal-conducting accelerating structures operating in the range of 70-100 MV/m. The report describes recent achievements in accelerator design, technology development and prototyping, system tests and beam tests. Large-scale CLIC-specific beam tests have taken place, for example, at the CLIC Test Facility CTF3 at CERN, at the Accelerator Test Facility ATF2 at KEK, at the FACET facility at SLAC and at the FERMI facility in Trieste. Together, they demonstrate that all implications of the CLIC design parameters are well understood and reproducible in beam tests and prove that the CLIC performance goals are realistic. The implementation of CLIC near CERN has been investigated. Focusing on a staged approach starting at 380 GeV, this includes civil engineering aspects, electrical networks, cooling and ventilation and installation scheduling, transport. All CLIC studies have put emphasis on optimising cost and energy efficiency, and the resulting power and cost estimates are reported. The report follows very closely the accelerator project description in the CLIC Summary Report for the European Particle Physics Strategy update 2018-19. Detailed studies of the physics potential and detector for CLIC, and R&D on detector technologies, have been carried out by the CLIC detector and physics (CLICdp) collaboration. CLIC provides excellent sensitivity to Beyond Standard Model physics, through direct searches and via a broad set of precision measurements of Standard Model processes, particularly in the Higgs and top-quark sectors.

==> CLIC/images/CLICdpStyle.C <==
#include "TROOT.h"

//void CLICdpLabel(Double_t x=0.20, Double_t y=0.84, std::string status="work in progress", Color_t color=kBlack);

void CLICdpStyle()
{
  gROOT->SetStyle("Plain"); /*Default white background for all plots*/
  /* set bkg color of all to kWhite: white, but not 0*/
  gStyle->SetCanvasColor(kWhite);
  gStyle->SetFrameFillColor(kWhite);
  gStyle->SetStatColor(kWhite);
  gStyle->SetPadColor(kWhite);
  gStyle->SetFillColor(10);
  gStyle->SetTitleFillColor(kWhite);
  
  
   /* SetPaperSize wants width & height in cm: A4 is 20,26 & US is 20,24*/
   gStyle->SetPaperSize(20, 26); 
   /* No yellow border around histogram*/
   gStyle->SetDrawBorder(0);
   /* remove border of canvas*/
   gStyle->SetCanvasBorderMode(0);
   /* remove border of pads*/
   gStyle->SetPadBorderMode(0);
   gStyle->SetFrameBorderMode(0);
   gStyle->SetLegendBorderSize(0);
  
   /* default text size*/
   gStyle->SetTextSize(0.05);
   gStyle->SetTitleSize(0.07,"xyz");
   gStyle->SetLabelSize(0.06,"xyz");
   /* title offset: distance between given text and axis, here x,y,z*/
   gStyle->SetLabelOffset(0.015,"xyz");
   gStyle->SetTitleOffset(1.2,"yz"); //equivalent to: gStyle->SetTitleYOffset(1.2);
   gStyle->SetTitleOffset(1.0,"x");



   /* Use visible font for all text*/
   int font = 42; 
   gStyle->SetTitleFont(font);
   gStyle->SetTitleFontSize(0.06);
   gStyle->SetStatFont(font);
   gStyle->SetStatFontSize(0.07);
   gStyle->SetTextFont(font);
   gStyle->SetLabelFont(font,"xyz");
   gStyle->SetTitleFont(font,"xyz");
   gStyle->SetTitleBorderSize(0);
   gStyle->SetStatBorderSize(1);
   //ROSA
   //gStyle->SetLegendFont(font);

   /* big marker points*/
   gStyle->SetMarkerStyle(1);
   gStyle->SetLineWidth(2);  
   gStyle->SetMarkerSize(1.2);
   /*set palette in 2d histogram to nice and colorful one*/
   gStyle->SetPalette(1,0); 

   /*No title for histograms*/
   gStyle->SetOptTitle(0);
   /* show the errors on the stat box */
   gStyle->SetOptStat(0); 
   /* show errors on fitted parameters*/
   gStyle->SetOptFit(0); 
   /* number of decimals used for errors*/
   gStyle->SetEndErrorSize(5);   

   /* set line width to 2 by default so that histograms are visible when printed small
      idea: emphasize the data, not the frame around*/
   gStyle->SetHistLineWidth(2);
   gStyle->SetFrameLineWidth(2);
   gStyle->SetFuncWidth(2);
   gStyle->SetHistLineColor(kBlack);
   gStyle->SetFuncColor(kRed);
   gStyle->SetLabelColor(kBlack,"xyz");

   //set the margins
   gStyle->SetPadBottomMargin(0.18);
   gStyle->SetPadTopMargin(0.08);
   gStyle->SetPadRightMargin(0.08);
   gStyle->SetPadLeftMargin(0.17);
   
   //set the number of divisions to show
   gStyle->SetNdivisions(506, "xy");
   
   //turn off xy grids
   gStyle->SetPadGridX(0);
   gStyle->SetPadGridY(0);
   
   //set the tick mark style
   gStyle->SetPadTickX(1);
   gStyle->SetPadTickY(1);

   gStyle->SetCanvasDefW(800);
   gStyle->SetCanvasDefH(700);

   gROOT->ForceStyle();
}


==> CLIC/images/plotEnergy.C <==
#include "CLICdpStyle.C"
void plotEnergy(){

  CLICdpStyle();
  gStyle->SetOptTitle(0);
  gStyle->SetOptStat(0);
  
  // Energy consumption development plot (please divide by 10^6 and make TWh)
  //   Year  	1 	2 	3 	4 	5 	6 	7 	8 	
  // Stage 1 	324266 	431834 	599162 	822266 	822266 	822266 	822266 	822266 	MWh // multiplied by 832/822
  // Stage 2 	853997 	1465517 1762541 1762541 1762541 1762541 1762541 	MWh 
  // Stage 3 	1350931 2340451 2821075 2821075 2821075 2821075 2821075 2821075	MWh
  
  const int n=27;
  Float_t energy[n]= {
    328157,437016,606352,832266,832266,832266,832266,832266,-1,-1,
    853997,1465517,1762541,1762541,1762541,1762541,1762541,-1,-1,
    1350931,2340451,2821075,2821075,2821075,2821075,2821075,2821075
  };	
  
  TH1F * fEnergy = new TH1F("fEnergy", "fEnergy", 27,0,27);
  fEnergy->SetLineColor(kBlue+2);
  fEnergy->SetMarkerColor(kBlue+2);

  TH1F * fEnergy2 = new TH1F("fEnergy2", "fEnergy2", 27,0,27);//first stage
  fEnergy2->SetLineColor(kGreen+2);
  fEnergy2->SetMarkerColor(kGreen+2);

  TH1F * fEnergy3 = new TH1F("fEnergy3", "fEnergy3", 27,0,27);//black line to cover zero bins

  for(int i=0;i<n;i++){
    fEnergy->Fill(i,energy[i]/1e6);
    if(i<=7)fEnergy2->Fill(i,energy[i]/1e6);
    else{
      fEnergy2->Fill(i,-1);
    }
  }

  fEnergy->Draw();
  fEnergy2->Draw("same");
  fEnergy3->Draw("same");
  fEnergy->SetXTitle("Year  ");
  fEnergy->SetYTitle("Energy [TWh] per year");
  fEnergy->GetYaxis()->SetTitleOffset(1);
  fEnergy->SetMaximum(3.3);
  fEnergy->SetMinimum(0);
  
  Float_t ymax = fEnergy->GetMaximum();
  TLine *line = new TLine(10,0,10,3);
  line->SetLineColor(kBlack);
  line->Draw();

  TLine *line2 = new TLine(19,0,19,3);
  line2->SetLineColor(kBlack);
  line2->Draw();

  TPaveText *pt = new TPaveText(0.25,0.85,0.37,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("0.38 TeV");
  pt->Draw();

  TPaveText *pt = new TPaveText(0.52,0.85,0.64,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("1.5 TeV");
  pt->Draw();

  TPaveText *pt = new TPaveText(0.75,0.85,0.87,0.9,"tbNDC");
  pt->SetBorderSize(0);
  pt->SetFillColor(10);
  pt->SetLineWidth(2);
  pt->SetTextColor(TColor::GetColor("#333333"));
  pt->SetTextFont(42);
  pt->SetTextSize(0.04);
  pt->AddText("3 TeV");
  pt->Draw();
  
}

